Low-rank Kernel Learning for Graph-based Clustering

Constructing the adjacency graph is fundamental to graph-based clustering. Graph learning in kernel space has shown impressive performance on a number of benchmark data sets. However, its performance is largely determined by the chosen kernel matrix. To address this issue, the previous multiple kernel learning algorithm has been applied to learn an optimal kernel from a group of predefined kernels. This approach might be sensitive to noise and limits the representation ability of the consensus kernel. In contrast to existing methods, we propose to learn a low-rank kernel matrix which exploits the similarity nature of the kernel matrix and seeks an optimal kernel from the neighborhood of candidate kernels. By formulating graph construction and kernel learning in a unified framework, the graph and consensus kernel can be iteratively enhanced by each other. Extensive experimental results validate the efficacy of the proposed method.

==> KNOSYS 4493/orl/bar3plot_1.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=[0.64	0.6575	0.6575	0.65	0.6725	0.6;	0.63	0.655	0.64	0.66	0.64	0.6575;	0.6025	0.6425	0.6325	0.625	0.6075	0.6125;	0.625	0.605	0.6275	0.595	0.575	0.595;	0.6175	0.605	0.605	0.64	0.615	0.595;	0.65	0.6175	0.63	0.6575	0.6275	0.6]

size1 = 28; size2 = 13;

bar3(acc,0.9)
aa = [100 10 1 0.1 0.01 0.001];
bb = strread(num2str(aa),'%s');
cc = [1e-1 1e-2 1e-3 1e-4 1e-5 1e-6];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> KNOSYS 4493/orl/bar3plot_2.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=[0.6225	0.6425	0.6825	0.6875	0.685	0.6675;	0.64	0.62	0.64	0.655	0.59	0.61;	0.6225	0.635	0.6575	0.605	0.63	0.615;	0.585	0.615	0.6325	0.615	0.6	0.625;	0.57	0.63	0.6025	0.5825	0.585	0.6525;	0.6025	0.6225	0.5975	0.6225	0.6425	0.605]
size1 = 28; size2 = 13;

bar3(acc,0.9)
aa = [100 10 1 0.1 0.01 0.001];
bb = strread(num2str(aa),'%s');
cc = [1e-1 1e-2 1e-3 1e-4 1e-5 1e-6];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> KNOSYS 4493/orl/bar3plot_3.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=[0.635	0.675	0.6575	0.655	0.7075	0.71;	0.615	0.615	0.6375	0.63	0.63	0.67;	0.6	0.6	0.57	0.605	0.595	0.605;	0.625	0.595	0.62	0.59	0.6125	0.61;	0.5825	0.6175	0.6475	0.6	0.6225	0.6125;	0.5775	0.5925	0.6175	0.5875	0.6125	0.6125]
size1 = 28; size2 = 13;

bar3(acc,0.9)
aa = [100 10 1 0.1 0.01 0.001];
bb = strread(num2str(aa),'%s');
cc = [1e-1 1e-2 1e-3 1e-4 1e-5 1e-6];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> KNOSYS 4493/orl_kernorm/bar3plot1.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=reshape([0.7175	0.65	0.6625	0.6725	0.6925	0.675	0.6875	0.6575	0.685	0.685	0.6675	0.7	0.685	0.66	0.675	0.635	0.6925	0.695	0.72	0.65	0.665	0.66	0.6325	0.675	0.705	0.635	0.71	0.69	0.685	0.6575	0.6675	0.6175	0.6825	0.6725	0.64	0.7075],[6,6])
size1 = 28; size2 = 13;

bar3(acc,0.9)
aa = [1e-6 1e-5 1e-4 1e-3 1e-2 1e-1];
bb = strread(num2str(aa),'%s');
cc = [1e6 1e5 1e4 1e3 1e2 10];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> KNOSYS 4493/orl_kernorm/bar3plot2.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=reshape([0.67	0.67	0.6825	0.69	0.6825	0.685	0.6925	0.665	0.6675	0.69	0.6975	0.6775	0.6775	0.6775	0.7025	0.6775	0.6725	0.66	0.6825	0.69	0.6825	0.67	0.7225	0.7025	0.68	0.6925	0.6975	0.73	0.6575	0.6975	0.69	0.695	0.705	0.665	0.6525	0.67],[6,6])
size1 = 28; size2 = 13;

bar3(acc,0.9)
aa = [1e-6 1e-5 1e-4 1e-3 1e-2 1e-1];
bb = strread(num2str(aa),'%s');
cc = [1e6 1e5 1e4 1e3 1e2 10];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> KNOSYS 4493/orl_kernorm/bar3plot3.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=reshape([0.68	0.7125	0.6675	0.6875	0.6775	0.655	0.6575	0.68	0.6625	0.7175	0.6725	0.705	0.715	0.665	0.67	0.6675	0.7075	0.7025	0.6825	0.7075	0.705	0.6475	0.69	0.6825	0.665	0.685	0.675	0.675	0.695	0.695	0.68	0.715	0.62	0.6775	0.695	0.6725],[6,6])
size1 = 28; size2 = 13;

bar3(acc,0.9)
aa = [1e-6 1e-5 1e-4 1e-3 1e-2 1e-1];
bb = strread(num2str(aa),'%s');
cc = [1e6 1e5 1e4 1e3 1e2 10];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> KNOSYS 4493/yale/bar3plot1.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=reshape([0.58182	0.58788	0.58182	0.6	0.60606	0.60606	0.58788	0.59394	0.58182	0.64242	0.61212	0.61212	0.6	0.6	0.58788	0.60606	0.6	0.58788	0.58182	0.57576	0.58788	0.60606	0.63636	0.60606	0.5697	0.58182	0.60606	0.58788	0.58788	0.58788	0.59394	0.5697	0.60606	0.61818	0.6	0.6],[6,6]);
size1 = 28; size2 = 13;

bar3(acc,0.9)
aa = [1e-6 1e-5 1e-4 1e-3 1e-2 1e-1];
bb = strread(num2str(aa),'%s');
cc = [1e6 1e5 1e4 1e3 1e2 10];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
%  set(gca,'xTick',1:6)
%  
%   set(gca,'xTickLabel',sprintf('%2.0e|',bb));
 
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> KNOSYS 4493/yale/bar3plot2.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=reshape([0.6	0.60606	0.61818	0.61818	0.60606	0.6	0.58788	0.60606	0.61818	0.61212	0.59394	0.58788	0.58182	0.61212	0.60606	0.58788	0.6	0.57576	0.59394	0.60606	0.60606	0.61212	0.62424	0.60606	0.58182	0.59394	0.6	0.6	0.60606	0.60606	0.59394	0.6	0.60606	0.60606	0.60606	0.58788],[6,6])
size1 = 28; size2 = 13;


bar3(acc,0.9)
aa = [1e-6 1e-5 1e-4 1e-3 1e-2 1e-1];
bb = strread(num2str(aa),'%s');
cc = [1e6 1e5 1e4 1e3 1e2 10];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> KNOSYS 4493/yale/bar3plot3.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=reshape([0.6	0.61212	0.6303	0.61212	0.58182	0.60606	0.6	0.61212	0.6	0.6	0.60606	0.61818	0.61818	0.6	0.61818	0.59394	0.61212	0.58788	0.60606	0.59394	0.60606	0.6	0.61212	0.59394	0.60606	0.60606	0.6	0.58788	0.58788	0.61212	0.6	0.57576	0.59394	0.61212	0.60606	0.59394],[6,6]);
size1 = 28; size2 = 13;


bar3(acc,0.9)
aa = [1e-6 1e-5 1e-4 1e-3 1e-2 1e-1];
bb = strread(num2str(aa),'%s');
cc = [1e6 1e5 1e4 1e3 1e2 10];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> orl/bar3plot_1.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=[0.64	0.6575	0.6575	0.65	0.6725	0.6;	0.63	0.655	0.64	0.66	0.64	0.6575;	0.6025	0.6425	0.6325	0.625	0.6075	0.6125;	0.625	0.605	0.6275	0.595	0.575	0.595;	0.6175	0.605	0.605	0.64	0.615	0.595;	0.65	0.6175	0.63	0.6575	0.6275	0.6]

size1 = 28; size2 = 13;

bar3(acc,0.9)
aa = [100 10 1 0.1 0.01 0.001];
bb = strread(num2str(aa),'%s');
cc = [1e-1 1e-2 1e-3 1e-4 1e-5 1e-6];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> orl/bar3plot_2.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=[0.6225	0.6425	0.6825	0.6875	0.685	0.6675;	0.64	0.62	0.64	0.655	0.59	0.61;	0.6225	0.635	0.6575	0.605	0.63	0.615;	0.585	0.615	0.6325	0.615	0.6	0.625;	0.57	0.63	0.6025	0.5825	0.585	0.6525;	0.6025	0.6225	0.5975	0.6225	0.6425	0.605]
size1 = 28; size2 = 13;

bar3(acc,0.9)
aa = [100 10 1 0.1 0.01 0.001];
bb = strread(num2str(aa),'%s');
cc = [1e-1 1e-2 1e-3 1e-4 1e-5 1e-6];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> orl/bar3plot_3.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=[0.635	0.675	0.6575	0.655	0.7075	0.71;	0.615	0.615	0.6375	0.63	0.63	0.67;	0.6	0.6	0.57	0.605	0.595	0.605;	0.625	0.595	0.62	0.59	0.6125	0.61;	0.5825	0.6175	0.6475	0.6	0.6225	0.6125;	0.5775	0.5925	0.6175	0.5875	0.6125	0.6125]
size1 = 28; size2 = 13;

bar3(acc,0.9)
aa = [100 10 1 0.1 0.01 0.001];
bb = strread(num2str(aa),'%s');
cc = [1e-1 1e-2 1e-3 1e-4 1e-5 1e-6];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> orl_kernorm/bar3plot1.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=reshape([0.7175	0.65	0.6625	0.6725	0.6925	0.675	0.6875	0.6575	0.685	0.685	0.6675	0.7	0.685	0.66	0.675	0.635	0.6925	0.695	0.72	0.65	0.665	0.66	0.6325	0.675	0.705	0.635	0.71	0.69	0.685	0.6575	0.6675	0.6175	0.6825	0.6725	0.64	0.7075],[6,6])
size1 = 28; size2 = 13;

bar3(acc,0.9)
aa = [1e-6 1e-5 1e-4 1e-3 1e-2 1e-1];
bb = strread(num2str(aa),'%s');
cc = [1e6 1e5 1e4 1e3 1e2 10];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> orl_kernorm/bar3plot2.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=reshape([0.67	0.67	0.6825	0.69	0.6825	0.685	0.6925	0.665	0.6675	0.69	0.6975	0.6775	0.6775	0.6775	0.7025	0.6775	0.6725	0.66	0.6825	0.69	0.6825	0.67	0.7225	0.7025	0.68	0.6925	0.6975	0.73	0.6575	0.6975	0.69	0.695	0.705	0.665	0.6525	0.67],[6,6])
size1 = 28; size2 = 13;

bar3(acc,0.9)
aa = [1e-6 1e-5 1e-4 1e-3 1e-2 1e-1];
bb = strread(num2str(aa),'%s');
cc = [1e6 1e5 1e4 1e3 1e2 10];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> orl_kernorm/bar3plot3.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=reshape([0.68	0.7125	0.6675	0.6875	0.6775	0.655	0.6575	0.68	0.6625	0.7175	0.6725	0.705	0.715	0.665	0.67	0.6675	0.7075	0.7025	0.6825	0.7075	0.705	0.6475	0.69	0.6825	0.665	0.685	0.675	0.675	0.695	0.695	0.68	0.715	0.62	0.6775	0.695	0.6725],[6,6])
size1 = 28; size2 = 13;

bar3(acc,0.9)
aa = [1e-6 1e-5 1e-4 1e-3 1e-2 1e-1];
bb = strread(num2str(aa),'%s');
cc = [1e6 1e5 1e4 1e3 1e2 10];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> yale/bar3plot1.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=reshape([0.58182	0.58788	0.58182	0.6	0.60606	0.60606	0.58788	0.59394	0.58182	0.64242	0.61212	0.61212	0.6	0.6	0.58788	0.60606	0.6	0.58788	0.58182	0.57576	0.58788	0.60606	0.63636	0.60606	0.5697	0.58182	0.60606	0.58788	0.58788	0.58788	0.59394	0.5697	0.60606	0.61818	0.6	0.6],[6,6]);
size1 = 28; size2 = 13;

bar3(acc,0.9)
aa = [1e-6 1e-5 1e-4 1e-3 1e-2 1e-1];
bb = strread(num2str(aa),'%s');
cc = [1e6 1e5 1e4 1e3 1e2 10];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
%  set(gca,'xTick',1:6)
%  
%   set(gca,'xTickLabel',sprintf('%2.0e|',bb));
 
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> yale/bar3plot2.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=reshape([0.6	0.60606	0.61818	0.61818	0.60606	0.6	0.58788	0.60606	0.61818	0.61212	0.59394	0.58788	0.58182	0.61212	0.60606	0.58788	0.6	0.57576	0.59394	0.60606	0.60606	0.61212	0.62424	0.60606	0.58182	0.59394	0.6	0.6	0.60606	0.60606	0.59394	0.6	0.60606	0.60606	0.60606	0.58788],[6,6])
size1 = 28; size2 = 13;


bar3(acc,0.9)
aa = [1e-6 1e-5 1e-4 1e-3 1e-2 1e-1];
bb = strread(num2str(aa),'%s');
cc = [1e6 1e5 1e4 1e3 1e2 10];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')


==> yale/bar3plot3.m <==
clc
close all
clear
%acc=[0.61818 .63646 .62424 .60606 .55152;.62424 .62424 .61212 .58788 .6;.56364 .54545 .5697 .55152 .44242];%1e-5
%acc=[.50909 .43636 .4909 .4424 .4606;.61818 .62424 .6303 .62424 .61818;.5697 .5697 .58182 .56364 .46667];%1e-4
acc=reshape([0.6	0.61212	0.6303	0.61212	0.58182	0.60606	0.6	0.61212	0.6	0.6	0.60606	0.61818	0.61818	0.6	0.61818	0.59394	0.61212	0.58788	0.60606	0.59394	0.60606	0.6	0.61212	0.59394	0.60606	0.60606	0.6	0.58788	0.58788	0.61212	0.6	0.57576	0.59394	0.61212	0.60606	0.59394],[6,6]);
size1 = 28; size2 = 13;


bar3(acc,0.9)
aa = [1e-6 1e-5 1e-4 1e-3 1e-2 1e-1];
bb = strread(num2str(aa),'%s');
cc = [1e6 1e5 1e4 1e3 1e2 10];
dd = strread(num2str(cc),'%s');
% ee = strread(num2str(cc),'%f');
 set(gca,'xTick',1:6,'xTickLabel',bb)
ee = strread(num2str([0:0.2:.7]),'%f');
set(gca,'zTick',0:.2:.7,'zTickLabel',ee)
set(gca,'yTick',1:6,'yTickLabel',dd)
 
xlabel('$\alpha$','interpreter','latex')
ylabel('$\beta$','interpreter','latex')
zlabel('Acc')
zlim([0 .7])

set(get(gca,'XLabel'),'FontSize',size1);
set(get(gca,'YLabel'),'FontSize',size1);
set(get(gca,'ZLabel'),'FontSize',size1);
set(gca,'FontSize',size2)

% saveas(gcf,[filename,'_avg.eps'],'psc2')
% saveas(gcf,[filename,'_avg_nuclear.eps'],'psc2')

% figure
% 
% mi = MEDACC;
% bar3(mi,0.9)
% aa = [100 200 300 400 500];
% bb = strread(num2str(aa),'%s');
% cc = [0.4 0.6 0.8 1.0 1.2];
% dd = strread(num2str(cc),'%f');
% set(gca,'xTick',1:5,'xTickLabel',bb)
% set(gca,'yTick',1:5,'yTickLabel',dd)
% set(gca,'zTick',0:0.2:1,'yTickLabel',ee)
% xlabel('$M$','interpreter','latex')
% ylabel('$\lambda$','interpreter','latex')
% zlabel('Median Accuracy')
% zlim([0 1.0])
% 
% set(get(gca,'XLabel'),'FontSize',size1);
% set(get(gca,'YLabel'),'FontSize',size1);
% set(get(gca,'ZLabel'),'FontSize',size1);
% set(gca,'FontSize',size2)
% 
% saveas(gcf,[filename,'_med.eps'],'psc2')
% % saveas(gcf,[filename,'_med_nuclear.eps'],'psc2')

